Network Dissection: Quantifying Interpretability of Deep Visual Representations

We propose a general framework called Network Dissection for quantifying the interpretability of latent representations of CNNs by evaluating the alignment between individual hidden units and a set of semantic concepts. Given any CNN model, the proposed method draws on a broad data set of visual concepts to score the semantics of hidden units at each intermediate convolutional layer. The units with semantics are given labels across a range of objects, parts, scenes, textures, materials, and colors. We use the proposed method to test the hypothesis that interpretability of units is equivalent to random linear combinations of units, then we apply our method to compare the latent representations of various networks when trained to solve different supervised and self-supervised training tasks. We further analyze the effect of training iterations, compare networks trained with different initializations, examine the impact of network depth and width, and measure the effect of dropout and batch normalization on the interpretability of deep visual representations. We demonstrate that the proposed method can shed light on characteristics of CNN models and training methods that go beyond measurements of their discriminative power.

==> script/buildexamp.py <==
import expdir
from expdir import ExperimentDirectory
import os

def top_units(layerlist, catfilter=None):
    result = []
    if catfilter is not None:
        catfilter = catfilter.split(',')
    for directory, layer in layerlist:
        ed = ExperimentDirectory(directory)
        netname = ed.basename()
        records = ed.load_csv(blob=layer, part='result')
        used_units = set()
        used_cats = set()
        used_labels = set()
        if catfilter is not None:
            avaiable_cat = set(catfilter)
            filtered = []
            for r in records:
                for cat in catfilter:
                    filtered.append({
                        'unit': int(r['unit']),
                        'score': float(r['%s-iou' % cat]),
                        'label': r['%s-label' % cat],
                        'category': cat})
            filtered.sort(key=lambda x: -float(x['score']))
            records = []
            for r in filtered:
                if (r['unit'] not in used_units
                        and r['category'] not in used_cats
                        and r['label'] not in used_labels):
                    used_units.add(r['unit'])
                    used_cats.add(r['category'])
                    used_labels.add(r['label'])
                    records.append(r)
            # records = [r for r in records if r['category'] in catfilter]
        records.sort(key=lambda x: -float(x['score']))
        result.append(records)
    return result

css = '''
body { margin: 0; padding: 0;}
.examp { font: 15px Helvetica; }
.examp { border-collapse: collapse; border-spacing: 0; }
.examp td { position: relative; }
.examp td img { margin-top: 18px; margin-bottom:3px; }
.examp td .label { position: absolute; top: 0; left: 3px }
.examp td .score { position: absolute; top: 0; right: 3px }
.examp td:nth-child(1) {
  min-width: 22px;
  border-right: 3px solid transparent;
}
.examp th, .examp td {
  padding-left: 3px;
}
.examp .network {
	color: black;
	font: 24px courier;
  padding-bottom: 2px;
  text-align: left;
  margin-right: 1px;
}
'''

if __name__ == '__main__':
    import argparse
    import sys
    import traceback
    import re
    from scipy.misc import imread, imsave

    parser = argparse.ArgumentParser(
        description='Generate visualization for probed activation data.')
    parser.add_argument(
            '--layer',
            nargs=2, metavar=('directory', 'blob'), action='append',
            help='directory/blob pairs evaluate')
    parser.add_argument(
            '--top_n', type=int, default=10,
            help='number of units to show')
    parser.add_argument(
            '--htmldir', default=None,
            help='set to dirname to create an html page')
    parser.add_argument(
            '--category', default=None,
            help='category filter')
    parser.add_argument(
            '--replace', default=[],
            nargs=2, metavar=('pattern', 'replacement'), action='append',
            help='string replacements for creating webpage')
    parser.add_argument(
            '--css',
            help='filename for css styles')
    args = parser.parse_args()
    unit_ranking = top_units(args.layer, args.category)
    def fix(s):
        for pattern, subst in args.replace:
            s = re.sub(pattern, subst, s)
        return s
    html = []
    if args.css:
        with open(args.css, 'r') as f:
            css = f.read()
    if css:
        html.append('<style>')
        html.append(css)
        html.append('</style>')
    html.append('<table class="examp">')
    od = ExperimentDirectory(args.htmldir)
    od.ensure_dir('html/image')
    html.append('<tr>')
    for (netdir, layer) in args.layer:
        netname = os.path.basename(netdir)
        html.append('<th><div class="network">%s</div></th>' % fix(netname))
    html.append('</tr>')
    html.append('<tr class="separator"></tr>')
    for rank in range(args.top_n):
        html.append('<tr>')
        for (netdir, layer), records in zip(args.layer, unit_ranking):
            ed = ExperimentDirectory(netdir)
            netname = os.path.basename(netdir)
            # Copy the images
            record = records[rank]
            unit = int(record['unit']) - 1
            score = float(record['score'])
            label = fix(record['label'])
            cat = fix(record['category'])
            im = imread(ed.filename('html/image/%s-%04d.jpg' %
                    (expdir.fn_safe(layer), unit)))
            height = im.shape[0]
            width = height * 3 - 1
            cropped = im[:,:width,:]
            filename = ('%s-%s-%04d.jpg' %
                    (netname, expdir.fn_safe(layer, dotfree=True), unit))
            imsave(od.filename(os.path.join(
                'html', 'image', filename)), cropped)
            # Add the HTML
            html.append('<td>')
            # html.append('<div class="unit">unit %d</div>' % (unit+1))
            html.append('<div class="label">%s (%s)</div>' % (label, cat))
            html.append('<div class="score">%s</div>' %
                    str(score)[:5])
            html.append('<img src="image/%s" width="180">' % filename)
            html.append('</td>')
        html.append('</tr>')
    html.append('</table>')
    od.save_html('\n'.join(html))


==> script/cropdir.py <==
import sys, os, os.path
from scipy.misc import imread, imsave

directory = sys.argv[1]
frames = 4
filenames = os.listdir(directory)
for fn in filenames:
    im = imread(os.path.join(directory, fn))
    height = im.shape[0]
    width = height * frames + frames - 1
    # Skip images that are already cropped
    if im.shape[1] <= width:
        continue
    cropped = im[:,:width,:]
    imsave(os.path.join(directory, fn), cropped)
    print im.shape, '->', cropped.shape


==> script/findbest.py <==
import expdir
from expdir import ExperimentDirectory
import os

def find_best(layerlist, conceptlist):
    concept_ranking = dict((c, []) for c in conceptlist)
    for directory, layer in layerlist:
        ed = ExperimentDirectory(directory)
        netname = ed.basename()
        for record in ed.load_csv(blob=layer, part='result'):
            label = record['label']
            if label in conceptlist:
                concept_ranking[label].append((
                    float(record['score']),
                    netname, layer,
                    int(record['unit']) - 1))
    for c in conceptlist:
        concept_ranking[c].sort()
        concept_ranking[c].reverse()
    return concept_ranking

css = '''
body { margin: 0; padding: 0;}
.best { font: 12.5px Helvetica; }
.best { border-collapse: collapse; border-spacing: 0; }
.best td { position: relative; }
.best td img { margin-top: 15px; }
.best td .unit { position: absolute; top: 0; left: 3px }
.best td .score { position: absolute; top: 0; right: 3px }
.best td:nth-child(1) {
  min-width: 28px;
  border-right: 3px solid transparent;
}
.best td .netname {
	transform: translateX(-50%) translateY(-50%) rotate(-90deg);
	position: absolute;
	left: 50%;
	top: 50%;
	width: 145px;
	text-align: center;
	background: #E5E5E5; /* 10% gray */
	font: 17px helvetica;
	white-space: nowrap;
	padding: 4px;
}
.best th, .best td {
  padding-left: 3px;
}
.best .concept {
	color: black;
	font: 20px helvetica;
  padding-bottom: 2px;
  text-transform: capitalize;
  text-align: left;
  margin-right: 1px;
}
'''

if __name__ == '__main__':
    import argparse
    import sys
    import traceback

    parser = argparse.ArgumentParser(
        description='Generate visualization for probed activation data.')
    parser.add_argument(
            '--layer',
            nargs=2, metavar=('directory', 'blob'), action='append',
            help='directory/blob pairs evaluate')
    parser.add_argument(
            '--concepts',
            nargs='+',
            help='concepts to score')
    parser.add_argument(
            '--top_n', type=int, default=10,
            help='number of units to show')
    parser.add_argument(
            '--htmldir', default=None,
            help='set to dirname to create an html page')
    parser.add_argument(
            '--replace', default=[],
            nargs=2, metavar=('pattern', 'replacement'), action='append',
            help='string replacements for creating webpage')
    parser.add_argument(
            '--css',
            help='filename for css styles')
    args = parser.parse_args()
    concept_ranking = find_best(args.layer, args.concepts)
    netnames = []
    dirnames = []
    for d, b in args.layer:
        netname = os.path.basename(d)
        if netname not in netnames:
            netnames.append(netname)
            dirnames.append(d)
    result = dict([((n, c), []) for n in netnames for c in args.concepts])
    for c in args.concepts:
        print c
        print '-' * len(c)
        ranking = concept_ranking[c]
        rankings = [
                [rec for rec in ranking if rec[1] == n]
                for n in netnames]
        for ranking in rankings:
            for s, n, l, u in ranking[:args.top_n]:
                print '%s %s %d: %f' % (n, l, u, s)
                result[(n, c)].append((l, u, s))
        print
    if args.htmldir:
        import re
        from scipy.misc import imread, imsave
        replacements = [(re.compile(r[0]), r[1]) for r in args.replace]
        def fix(s):
            for pattern, subst in replacements:
                s = re.sub(pattern, subst, s)
            return s
        html = []
        if args.css:
            with open(args.css, 'r') as f:
                css = f.read()
        if css:
            html.append('<style>')
            html.append(css)
            html.append('</style>')
        html.append('<table class="best">')
        od = ExperimentDirectory(args.htmldir)
        od.ensure_dir('html/image')
        for i, n in enumerate(netnames):
            ed = ExperimentDirectory(dirnames[i])
            if i == 0:
                html.append('<tr><td></td>')
                for c in args.concepts:
                    html.append(
                            '<th><div class="concept">%s</div></th>' % fix(c))
                html.append('</tr>')
                html.append('<tr class="separator"></tr>')
            for rank in range(args.top_n):
                html.append('<tr>')
                if rank == 0:
                    html.append('<td rowspan="%s">' % args.top_n)
                    html.append('<div class="netname">%s</div>' % fix(n))
                    html.append('</td>')
                for c in args.concepts:
                    l, u, s = result[(n, c)][rank]
                    # Copy the images
                    im = imread(ed.filename('html/image/%s-%04d.jpg' %
                        (expdir.fn_safe(l), u)))
                    height = im.shape[0]
                    width = height * 4 - 1
                    cropped = im[:,:width,:]
                    filename = ('%s-%s-%04d.jpg' %
                        (n, expdir.fn_safe(l, dotfree=True), u))
                    imsave(od.filename(os.path.join(
                        'html', 'image', filename)), cropped)
                    # Add the HTML
                    html.append('<td>')
                    html.append('<div class="unit">%s unit %d</div>' %
                        (fix(l), u+1))
                    html.append('<div class="score">IoU=%s</div>' %
                            str(s)[:5])
                    html.append('<img src="image/%s" width="240">' % filename)
                    html.append('</td>')
                html.append('</tr>')
        html.append('</table>')
        od.save_html('\n'.join(html))

